A nonlinear theory for fibre-reinforced magneto-elastic rods

We derive a model for the finite motion of a magneto-elastic rod reinforced with isotropic (spherical) or anisotropic (ellipsoidal) inclusions. The particles are assumed weakly and uniformly magnetised, rigid and firmly embedded into the elastomeric matrix. We deduce closed form expressions of the quasi-static motion of the rod in terms of the external magnetic field and of the body forces. The dependences of the motion on the shape of the inclusions, their orientation, their anisotropic magnetic properties and the Young modulus of the matrix are analysed and discussed. Two case studies are presented in which the rod is used as an actuator suspended in a cantilever configuration. This work can foster new applications in the field of soft-actuators.

==> figs/paper_figs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     97387,       2663]
NotebookOptionsPosition[     93105,       2538]
NotebookOutlinePosition[     93483,       2554]
CellTagsIndexPosition[     93440,       2551]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Options", "Subsection",
 CellChangeTimes->{{3.7077166421070824`*^9, 3.707716649342363*^9}, {
  3.7111602695232067`*^9, 3.711160270486535*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "SetDirectory", "[", 
   "\"\<C:\\\\Users\\\\jacopo\\\\home\\\\WIP\\\\Magnetic_Elastica\\\\PRSA\\\\\
figs\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"colors", "=", 
   RowBox[{"ColorData", "[", 
    RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.707719042309325*^9, 3.7077191323348*^9}, 
   3.7077191692239428`*^9, {3.7077294635666676`*^9, 3.707729465988*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MBeamListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x_", "?", "ListQ"}], ",", 
       RowBox[{"y_", "?", "ListQ"}], ",", "\[CurlyPhi]_", ",", 
       RowBox[{"\[Theta]_", "?", "ListQ"}]}], "}"}], ",", "ls_", ",", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "Plot", "]"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ss", ",", "ds", ",", 
       RowBox[{"(*", 
        RowBox[{"apos", ","}], "*)"}], "al", ",", "xx", ",", "q", ",", 
       "ang"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ds", "=", 
       RowBox[{"OptionValue", "[", 
        RowBox[{
         RowBox[{"{", "opts", "}"}], ",", "ArrowDensity"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ang", "=", 
       RowBox[{"\[Theta]", "+", "\[CurlyPhi]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"apos", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "y"}], "}"}], " ", "-", "  ", 
          RowBox[{"0.03", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Cos", "[", "ang", "]"}], ",", 
             RowBox[{"Sin", "[", "ang", "]"}]}], "}"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "y"}], "}"}], " ", "+", "  ", 
          RowBox[{"0.03", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Cos", "[", "ang", "]"}], ",", 
             RowBox[{"Sin", "[", "ang", "]"}]}], "}"}]}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"al", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"OptionValue", "[", 
            RowBox[{
             RowBox[{"{", "opts", "}"}], ",", "ArrowStyle"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"Arrowheads", "[", 
             RowBox[{"OptionValue", "[", 
              RowBox[{
               RowBox[{"{", "opts", "}"}], ",", "ArrowHeads"}], "]"}], "]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Arrow", "[", 
             RowBox[{"apos", "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "All", ",", "k"}], "]"}], "]"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "ls", "]"}], ",", 
           RowBox[{"Round", "[", 
            RowBox[{
             RowBox[{"Length", "[", "ls", "]"}], "*", "ds"}], "]"}]}], 
          "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ListLinePlot", "[", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", 
             RowBox[{"x", ",", "y"}], "}"}], "]"}], ",", 
           RowBox[{"Evaluate", "[", 
            RowBox[{"FilterRules", "[", 
             RowBox[{
              RowBox[{"{", "opts", "}"}], ",", 
              RowBox[{"Options", "[", "ParametricPlot", "]"}]}], "]"}], 
            "]"}]}], "]"}], ",", 
         RowBox[{"Graphics", "[", "al", "]"}]}], "}"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.704344006804571*^9, 3.704344007220293*^9}, {
   3.7043441816592712`*^9, 3.7043443397206535`*^9}, {3.704344793591343*^9, 
   3.7043447967996225`*^9}, {3.704344850340274*^9, 3.7043449214898467`*^9}, {
   3.7043449800977764`*^9, 3.7043449821886425`*^9}, {3.7043450139187365`*^9, 
   3.7043450204958076`*^9}, {3.704345626915187*^9, 3.7043456756410666`*^9}, {
   3.7043457550860367`*^9, 3.7043457643390684`*^9}, {3.7043458733685246`*^9, 
   3.7043458929301395`*^9}, {3.704345929230238*^9, 3.7043460012089005`*^9}, {
   3.7043460751128616`*^9, 3.7043461629004984`*^9}, {3.7043462140055304`*^9, 
   3.7043462249438915`*^9}, {3.704346467048334*^9, 3.7043464834521875`*^9}, {
   3.7043468888469596`*^9, 3.70434689457301*^9}, {3.704346962440711*^9, 
   3.7043471605780296`*^9}, {3.7043473041748977`*^9, 3.704347306008782*^9}, {
   3.7043474070743384`*^9, 3.7043474086823697`*^9}, {3.704360389058951*^9, 
   3.7043604052487526`*^9}, {3.704360487097381*^9, 3.7043605592793107`*^9}, {
   3.7043605995541487`*^9, 3.7043606189574842`*^9}, {3.704360675696699*^9, 
   3.704360765098678*^9}, {3.704360801189459*^9, 3.7043608525985217`*^9}, {
   3.7043608833846145`*^9, 3.704360949356391*^9}, {3.704360991650657*^9, 
   3.7043609973189664`*^9}, {3.704361036660144*^9, 3.7043612317344666`*^9}, {
   3.7043612733761454`*^9, 3.704361286338275*^9}, {3.7043613562833233`*^9, 
   3.7043614886142983`*^9}, 3.704361519462885*^9, 3.704361580600102*^9, {
   3.7043621033785963`*^9, 3.7043621213865986`*^9}, {3.7043621514312077`*^9, 
   3.7043621526176996`*^9}, {3.7043621865650616`*^9, 3.704362388546035*^9}, {
   3.7043624362100277`*^9, 3.704362529093196*^9}, {3.7043625911400256`*^9, 
   3.7043626244356103`*^9}, {3.704363013074148*^9, 3.704363217721676*^9}, {
   3.704365952952575*^9, 3.7043661571236777`*^9}, {3.7043661954175816`*^9, 
   3.704366222500248*^9}, {3.70436633941031*^9, 3.704366425470387*^9}, {
   3.704366489862818*^9, 3.704366489978615*^9}, 3.704366578301143*^9, {
   3.70436661720369*^9, 3.704366621469593*^9}, {3.704366667176052*^9, 
   3.704366669895156*^9}, {3.704449342433264*^9, 3.704449483796009*^9}, {
   3.704450488896555*^9, 3.704450498803566*^9}, {3.704451304468917*^9, 
   3.7044513381083326`*^9}, {3.7044513782369404`*^9, 
   3.7044514677045107`*^9}, {3.7044515062241774`*^9, 3.704451671433622*^9}, {
   3.7044517452890434`*^9, 3.704451764874564*^9}, {3.70445218135606*^9, 
   3.7044521818458333`*^9}, {3.7044525087600775`*^9, 
   3.7044525114728947`*^9}, {3.704453127498994*^9, 3.704453151659084*^9}, {
   3.70445444328837*^9, 3.704454530122418*^9}, {3.7045103112102156`*^9, 
   3.704510311651678*^9}, {3.704541733171023*^9, 3.7045417363266315`*^9}, {
   3.7045418367702494`*^9, 3.704541838573809*^9}, {3.704541871374266*^9, 
   3.7045419038217955`*^9}, 3.704542001695117*^9, {3.704542054039431*^9, 
   3.704542157305767*^9}, {3.7045421969683666`*^9, 3.704542233814439*^9}, {
   3.7045422746350484`*^9, 3.7045423047953196`*^9}, {3.7045423530102835`*^9, 
   3.7045423609842234`*^9}, {3.7045423925946627`*^9, 
   3.7045423932096367`*^9}, {3.7045424541633263`*^9, 
   3.7045425726950603`*^9}, {3.7045426080707273`*^9, 3.704542633491346*^9}, {
   3.7045903737300987`*^9, 3.7045904289497275`*^9}, {3.704590522247896*^9, 
   3.7045906525666914`*^9}, {3.7045907282483654`*^9, 3.704590880635537*^9}, {
   3.7045909343954926`*^9, 3.704591003495182*^9}, {3.704591380420269*^9, 
   3.7045913806299076`*^9}, {3.704591412851139*^9, 3.7045914508702087`*^9}, {
   3.7045914843988085`*^9, 3.704591543169292*^9}, {3.70459158061557*^9, 
   3.704591599833557*^9}, {3.704591651960462*^9, 3.7045916970775595`*^9}, {
   3.7077312567130857`*^9, 3.707731257153556*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CurlyPhi] = 0", "Section",
 CellChangeTimes->{{3.712106594079214*^9, 3.7121066021926208`*^9}}],

Cell[CellGroupData[{

Cell["Phase portrait \[Chi] = 0", "Subsection",
 CellChangeTimes->{{3.7111568093732367`*^9, 3.7111568172826924`*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"p", "=", "5"}], "}"}], ",", 
   RowBox[{"sp", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"StreamPlot", "[", 
        RowBox[{
         RowBox[{"{", " ", 
          RowBox[{"k0", ",", 
           RowBox[{
            RowBox[{"-", "p"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", 
           RowBox[{"-", "5"}], ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k0", ",", 
           RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
         RowBox[{"StreamStyle", "\[Rule]", 
          RowBox[{"Opacity", "[", ".3", "]"}]}], ",", 
         RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
         RowBox[{"AxesOrigin", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], ",", 
         RowBox[{"Axes", "\[Rule]", "True"}], ",", 
         RowBox[{"FrameTicks", "\[Rule]", "None"}]}], "]"}], "}"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "GoldenRatio"}]}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.711157491454176*^9, 3.711157630454462*^9}, {
   3.7111577261477523`*^9, 3.711157815769559*^9}, 3.7111578688188963`*^9, 
   3.7111579049906635`*^9, {3.7111579833843603`*^9, 3.7111580214273205`*^9}, {
   3.7111581034049816`*^9, 3.711158103603963*^9}, {3.7111581720598516`*^9, 
   3.7111581723415976`*^9}, {3.7111582064143243`*^9, 3.711158206814166*^9}, 
   3.7111582380775847`*^9, {3.711158326263298*^9, 3.711158353174972*^9}, {
   3.7111593377027793`*^9, 3.711159338150668*^9}, {3.7111594408282566`*^9, 
   3.7111594556410675`*^9}, {3.711159636156563*^9, 3.7111596515593967`*^9}, {
   3.7111596870349445`*^9, 3.711159735744457*^9}, {3.7111597705051126`*^9, 
   3.7111597706894984`*^9}, {3.711159837056792*^9, 3.711159840113739*^9}, {
   3.7111616927376614`*^9, 3.7111617087940197`*^9}, {3.7111618426091704`*^9, 
   3.7111619104467187`*^9}, {3.7111660903998947`*^9, 
   3.7111661019425745`*^9}, {3.7111661616762657`*^9, 
   3.7111661646118317`*^9}, {3.711184335078765*^9, 3.7111843880501585`*^9}, {
   3.7111844654842367`*^9, 3.711184511748562*^9}, {3.7111845682104163`*^9, 
   3.711184644228924*^9}, 3.711184977665258*^9, {3.711185046768632*^9, 
   3.71118505944993*^9}, {3.7111851831156816`*^9, 3.7111851838165483`*^9}}],

Cell["Export[\"stream.pdf\", sp];", "Text",
 CellChangeTimes->{{3.711185176270461*^9, 3.7111851909024334`*^9}, 
   3.7113298076714334`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Shpaes", " ", "for", " ", "p"}], "=", "55"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gr", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"si", ",", "xi", ",", "yi", ",", "\[Theta]i"}], "}"}], "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Import", "[", 
         RowBox[{
         "\"\<C:\\\\Users\\\\jacopo\\\\home\\\\WIP\\\\Magnetic_Elastica\\\\\
sol\>\"", "<>", 
          RowBox[{"ToString", "[", "k", "]"}], "<>", "\"\<.csv\>\""}], "]"}], 
        "]"}]}], ";", "\n", 
      RowBox[{"gr", "=", 
       RowBox[{"ListLinePlot", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"xi", ",", "yi"}], "}"}], "]"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.5"}], ",", "0.5"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.5"}], ",", "1"}], "}"}]}], "}"}]}], ",", 
         RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
         RowBox[{"Axes", "\[Rule]", "False"}], ",", 
         RowBox[{"Frame", "\[Rule]", "False"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"colors", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", "Thick"}], "}"}]}]}], 
        "]"}]}]}], 
     RowBox[{"(*", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<shape\>\"", "<>", 
         RowBox[{"ToString", "[", "k", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        "gr"}], "]"}], "*)"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.711160197482112*^9, 3.711160247983774*^9}, {
   3.711160430682397*^9, 3.7111604520036435`*^9}, {3.711160712439721*^9, 
   3.711160774890005*^9}, {3.7111608248172293`*^9, 3.7111608407965784`*^9}, {
   3.7111611699301057`*^9, 3.711161170067025*^9}, {3.7111613766660504`*^9, 
   3.711161436151103*^9}, {3.711161469882172*^9, 3.7111614936799374`*^9}, {
   3.7111846643042707`*^9, 3.711184752204574*^9}, 3.7111849232332506`*^9, {
   3.711185099251906*^9, 3.711185169478351*^9}, 3.7111854300326214`*^9, {
   3.711329900468541*^9, 3.7113299480322137`*^9}, {3.7113344023661065`*^9, 
   3.711334420069312*^9}, 3.713493237623603*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"si", ",", "xi", ",", "yi", ",", "\[Theta]i"}], "}"}], "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Import", "[", 
     RowBox[{
     "\"\<C:\\\\Users\\\\jacopo\\\\home\\\\WIP\\\\Magnetic_Elastica\\\\sol\>\"\
", "<>", 
      RowBox[{"ToString", "[", "5", "]"}], "<>", "\"\<.csv\>\""}], "]"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"gr", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"xi", ",", "yi"}], "}"}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5"}], ",", "0.5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5"}], ",", "1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"colors", "[", 
        RowBox[{"[", "5", "]"}], "]"}], ",", "Thick"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.7134932641352053`*^9, 3.7134932962768927`*^9}, {
  3.713493454595373*^9, 3.7134934568611803`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Shpaes", " ", "for", " ", "p"}], "=", "24"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gr", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"si", ",", "xi", ",", "yi", ",", "\[Theta]i"}], "}"}], "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Import", "[", 
         RowBox[{
         "\"\<C:\\\\Users\\\\jacopo\\\\home\\\\WIP\\\\Magnetic_Elastica\\\\\
sol\>\"", "<>", 
          RowBox[{"ToString", "[", "k", "]"}], "<>", "\"\<_p24.csv\>\""}], 
         "]"}], "]"}]}], ";", "\n", 
      RowBox[{"gr", "=", 
       RowBox[{"ListLinePlot", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"xi", ",", "yi"}], "}"}], "]"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.5"}], ",", "0.55"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.5"}], ",", "1"}], "}"}]}], "}"}]}], ",", 
         RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
         RowBox[{"Axes", "\[Rule]", "False"}], ",", 
         RowBox[{"Frame", "\[Rule]", "False"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"colors", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", "Thick"}], "}"}]}]}], 
        "]"}]}]}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<shape\>\"", "<>", 
         RowBox[{"ToString", "[", "k", "]"}], "<>", "\"\<_p24.pdf\>\""}], ",",
         "gr"}], "]"}], "*)"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.711160197482112*^9, 3.711160247983774*^9}, {
   3.711160430682397*^9, 3.7111604520036435`*^9}, {3.711160712439721*^9, 
   3.711160774890005*^9}, {3.7111608248172293`*^9, 3.7111608407965784`*^9}, {
   3.7111611699301057`*^9, 3.711161170067025*^9}, {3.7111613766660504`*^9, 
   3.711161436151103*^9}, {3.711161469882172*^9, 3.7111614936799374`*^9}, {
   3.7111846643042707`*^9, 3.711184752204574*^9}, 3.7111849232332506`*^9, {
   3.711185099251906*^9, 3.711185169478351*^9}, 3.7111854300326214`*^9, {
   3.711329900468541*^9, 3.7113300028472276`*^9}, {3.7113300572639303`*^9, 
   3.711330060105122*^9}, 3.711330174515954*^9, {3.7113342933297276`*^9, 
   3.711334299852487*^9}, {3.711334422709778*^9, 3.7113344454426966`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagramma P vs k0, \[Chi] = 0.1", "Subsection",
 CellChangeTimes->{{3.709352141305575*^9, 3.7093521555931787`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Chi]", "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<roots_chi0.1.dat\>\"", ",", "\"\<CSV\>\""}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.707719037872489*^9, 3.707719041092059*^9}, {
  3.707719152485366*^9, 3.70771916681453*^9}, {3.7077282423963194`*^9, 
  3.707728243028592*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Eq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Theta]", "''"}], "[", "s", "]"}], "-", 
     RowBox[{"\[Chi]", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", 
        RowBox[{"\[Theta]", "[", "s", "]"}]}], "]"}]}], "+", 
     RowBox[{"P", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]", "[", "s", "]"}], "]"}]}]}], "\[Equal]", "0"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7077181473576546`*^9, 3.707718178525528*^9}, {
  3.707718236198942*^9, 3.70771823656697*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"carico", "=", 
   RowBox[{"data", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707719322511714*^9, 3.7077193296236315`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"secondobranch", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Reverse", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"data", "[", 
          RowBox[{"[", "4", "]"}], "]"}], ",", "carico"}], "}"}], "]"}], 
      "]"}], ",", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"data", "[", 
         RowBox[{"[", "3", "]"}], "]"}], ",", "carico"}], "}"}], "]"}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"secondobranch", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"secondobranch", ",", 
     RowBox[{
      RowBox[{"NumberQ", "[", 
       RowBox[{"First", "[", "#", "]"}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"primobranch", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"data", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "carico"}], "}"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7077192817473173`*^9, 3.7077192955128965`*^9}, {
  3.7077193379928956`*^9, 3.707719369333296*^9}, {3.7077194647250085`*^9, 
  3.7077194765614944`*^9}, {3.707719520854312*^9, 3.7077196062805195`*^9}, {
  3.707728349940297*^9, 3.70772835404383*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"secbranch", "[", "k0_", "]"}], "=", 
  RowBox[{"Interpolation", "[", 
   RowBox[{"secondobranch", ",", "k0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"primbranch", "[", "k0_", "]"}], "=", 
  RowBox[{"Interpolation", "[", 
   RowBox[{"primobranch", ",", "k0"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7077196188178697`*^9, 3.707719642211136*^9}, {
   3.7077196776724644`*^9, 3.7077197257613816`*^9}, 3.707719801591093*^9, {
   3.7077201227380905`*^9, 3.7077201260559144`*^9}, {3.7077202607543063`*^9, 
   3.7077202626714425`*^9}, {3.7077283454020762`*^9, 3.70772834829116*^9}, {
   3.7113298271759367`*^9, 3.711329827892664*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ptoplot", "=", "16"}], ";"}]], "Input",
 CellChangeTimes->{{3.707728281128538*^9, 3.707728283732154*^9}, {
  3.7077285759797773`*^9, 3.7077285763954315`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k0sol", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"First", "/@", 
      RowBox[{"Select", "[", 
       RowBox[{"secondobranch", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Last", "[", "#", "]"}], "\[Equal]", "Ptoplot"}], "&"}]}], 
       "]"}]}], ",", 
     RowBox[{"First", "/@", 
      RowBox[{"Select", "[", 
       RowBox[{"primobranch", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Last", "[", "#", "]"}], "\[Equal]", "Ptoplot"}], "&"}]}], 
       "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7077282601192627`*^9, 3.7077283771675124`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"secbranchMin", "=", 
   RowBox[{"NMinimize", "[", 
    RowBox[{
     RowBox[{"secbranch", "[", "k0", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k0", ",", 
       RowBox[{"-", "4"}], ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"secbranchMin", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k0", "/.", 
        RowBox[{"Last", "[", "#", "]"}]}], ",", 
       RowBox[{"First", "[", "#", "]"}]}], "}"}], "&"}], "@", 
    "secbranchMin"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.707728605211019*^9, 3.70772872213809*^9}}],

Cell[BoxData[
 RowBox[{"grleft", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{"secbranch", "[", "k0", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k0", ",", 
          RowBox[{"-", "6.2"}], ",", "2.66"}], "}"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "6.2"}], ",", "6.31"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"carico", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}]}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Frame", "\[Rule]", "True"}], ",", 
        RowBox[{"Axes", "\[Rule]", "True"}], ",", 
        RowBox[{"AxesOrigin", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], ",", 
        RowBox[{"FrameTicks", "\[Rule]", "None"}], ",", 
        RowBox[{"AspectRatio", "\[Rule]", 
         RowBox[{"1", "/", "GoldenRatio"}]}]}], "]"}], ",", 
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{"primbranch", "[", "k0", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k0", ",", "0", ",", "6.31"}], "}"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"First", "[", "#", "]"}], ",", "Ptoplot"}], "}"}], "}"}],
           ",", 
          RowBox[{"PlotMarkers", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\[FilledDiamond]", ",", "Medium"}], "}"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Last", "[", "#", "]"}], "}"}]}]}], "]"}], "&"}], "/@", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"k0sol", ",", 
          RowBox[{"colors", "[", 
           RowBox[{"[", 
            RowBox[{"Range", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "+", 
               RowBox[{"Length", "[", "k0sol", "]"}]}]}], "]"}], "]"}], 
           "]"}]}], "}"}], "]"}]}], ",", 
      RowBox[{"ListPlot", "[", 
       RowBox[{"{", "secbranchMin", "}"}], "]"}], ",", 
      RowBox[{"ListLinePlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"First", "@", "secbranchMin"}], ",", "0"}], "}"}], ",", 
          "secbranchMin"}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Gray", ",", 
           RowBox[{"Dashing", "[", "0.01", "]"}], ",", "Thin"}], "}"}]}]}], 
       "]"}], ",", 
      RowBox[{"ListLinePlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"secbranchMin", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Last", "@", "secbranchMin"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Gray", ",", 
           RowBox[{"Dashing", "[", "0.01", "]"}], ",", "Thin"}], "}"}]}]}], 
       "]"}], ",", 
      RowBox[{"ListLinePlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"First", "@", "k0sol"}], ",", "Ptoplot"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Last", "@", "k0sol"}], ",", "Ptoplot"}], "}"}]}], "}"}], 
        ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Gray", ",", 
           RowBox[{"Dashing", "[", "0.01", "]"}], ",", "Thin"}], "}"}]}]}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"First", "@", "secbranchMin"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Last", "@", "secbranchMin"}], "}"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzk8oQwEAx/G9LX8a7bCVsA0rsZSDEiZaUmbRErlIMn9qbRgZrZ7D2hGr
R7ai1U5KSloLycF6Dgq9mWy9JrPyd3+18q8tZT+Hb5/rVzZm7J/kcjic8lxQ
Q7i9UVe8I7rnPofkmeMSxmbZfwnlYQKOZD+S0MuEs5BhE7/wLcjlxXLa8tXF
0OyZE8JlQZkIltKiZjg//NwOp6Ljavj0TWigteFHD1fiQgNkpddm2JgnJiHf
H1Gmcn7ZFlSwa3GiFxZEyEFodYb1MGUaNcIHmdwENwQDq9BjV63BiiKpA1It
Pic8OdXtwk2Fdh/ebu14YCHPcgT7MqFjKE93XsCXGokPZobub2Bb4C4Aa/kH
IZikLK9Q/Oiqe8dnj70eLpHiJsiuV7fC7c/Kbpj2SjSQnlEYYImWnoZV/isK
MkHKAf8AVvT57A==
  "]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pl", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Theta]sol", "[", "s_", "]"}], "=", 
      RowBox[{
       RowBox[{"\[Theta]", "[", "s", "]"}], "/.", 
       RowBox[{"First", "@", 
        RowBox[{"NDSolve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Eq", "/.", 
             RowBox[{"P", "->", "Ptoplot"}]}], ",", 
            RowBox[{
             RowBox[{"\[Theta]", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Theta]", "'"}], "[", "0", "]"}], "\[Equal]", 
             RowBox[{"k0sol", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
          RowBox[{"\[Theta]", "[", "s", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"pl", "=", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"pl", ",", 
        RowBox[{"ParametricPlot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Theta]sol", "[", "s", "]"}], ",", 
            RowBox[{
             RowBox[{"\[Theta]sol", "'"}], "[", "s", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"colors", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", "Thick"}], 
            "}"}]}]}], "]"}]}], "]"}]}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "k0sol", "]"}]}], "}"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.707718140574609*^9, 3.7077181455026913`*^9}, {
  3.7077181850970097`*^9, 3.7077182681860633`*^9}, {3.7077184043813066`*^9, 
  3.707718445802493*^9}, {3.7077184941711845`*^9, 3.7077185290258665`*^9}, {
  3.707730572887023*^9, 3.7077305729874*^9}, {3.7077306552234135`*^9, 
  3.707730675685291*^9}}],

Cell[BoxData[
 RowBox[{"grright", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"StreamPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k0", ",", 
          RowBox[{
           RowBox[{"\[Chi]", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", "\[Theta]"}], "]"}]}], "-", 
           RowBox[{"Ptoplot", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Theta]", ",", 
          RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k0", ",", 
          RowBox[{"-", "9"}], ",", "9"}], "}"}], ",", 
        RowBox[{"StreamStyle", "\[Rule]", 
         RowBox[{"Opacity", "[", ".3", "]"}]}], ",", 
        RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
        RowBox[{"AxesOrigin", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], ",", 
        RowBox[{"Axes", "\[Rule]", "True"}], ",", 
        RowBox[{"FrameTicks", "\[Rule]", "None"}]}], "]"}], ",", "pl"}], 
     "}"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "GoldenRatio"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7077168446480975`*^9, 3.7077168446531053`*^9}, {
  3.707717459776641*^9, 3.7077175015577865`*^9}, {3.7077175365147896`*^9, 
  3.7077175849566383`*^9}, {3.7077176360026183`*^9, 3.7077177490974145`*^9}, {
  3.7077184360235224`*^9, 3.707718476971402*^9}, {3.7077199019637613`*^9, 
  3.7077199064407043`*^9}, {3.707730550595503*^9, 3.707730559013661*^9}, {
  3.7077306883066463`*^9, 3.7077307030560136`*^9}, {3.7077307581449084`*^9, 
  3.7077307621128654`*^9}, {3.707730807665848*^9, 3.707730812899144*^9}, {
  3.7077308687862864`*^9, 3.7077308779943686`*^9}, {3.7077309322659116`*^9, 
  3.7077309854752855`*^9}}],

Cell[BoxData[
 RowBox[{"fig", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"grleft", ",", "grright"}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "700"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7077307325220423`*^9, 3.707730741354175*^9}, {
  3.7077308248940287`*^9, 3.707730829790497*^9}, {3.7077318979028983`*^9, 
  3.7077318994900513`*^9}}],

Cell["Export[\"lowfield.pdf\", fig, \"PDF\"];", "Text",
 CellChangeTimes->{{3.7077319008459067`*^9, 3.7077319188309755`*^9}, 
   3.707732463775078*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ds", "=", "0.005"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"si", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"0", ",", "1", ",", "ds"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7038712967343864`*^9, 3.703871332579425*^9}, 
   3.7038713626120725`*^9, {3.703871505667948*^9, 3.703871522836421*^9}, 
   3.7038716069746113`*^9, {3.7038720546419735`*^9, 3.703872055674895*^9}, 
   3.703931414307109*^9, {3.7039327186186886`*^9, 3.7039327194038095`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bpl", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Theta]sol", "[", "s_", "]"}], "=", 
      RowBox[{
       RowBox[{"\[Theta]", "[", "s", "]"}], "/.", 
       RowBox[{"First", "@", 
        RowBox[{"NDSolve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Eq", "/.", 
             RowBox[{"P", "->", "Ptoplot"}]}], ",", 
            RowBox[{
             RowBox[{"\[Theta]", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Theta]", "'"}], "[", "0", "]"}], "\[Equal]", 
             RowBox[{"k0sol", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
          RowBox[{"\[Theta]", "[", "s", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Theta]i", "=", 
      RowBox[{"\[Theta]sol", "[", "si", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"xi", "=", 
      RowBox[{"ds", " ", 
       RowBox[{"Accumulate", "[", 
        RowBox[{"Cos", "[", "\[Theta]i", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"yi", "=", 
      RowBox[{"ds", " ", 
       RowBox[{"Accumulate", "[", 
        RowBox[{"Sin", "[", "\[Theta]i", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"bpl", "=", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"bpl", ",", 
        RowBox[{"Show", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"MBeamListPlot", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"xi", ",", "yi", ",", "0", ",", "\[Theta]i"}], "}"}], 
              ",", "si", ",", 
              RowBox[{"Frame", "\[Rule]", "False"}], ",", 
              RowBox[{"ArrowDensity", "\[Rule]", "0.1"}], ",", 
              RowBox[{"ArrowHeads", "\[Rule]", "0.03"}], ",", 
              RowBox[{"PlotStyle", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Thickness", "[", "0.05", "]"}], ",", "Gray"}], 
                "}"}]}], ",", 
              RowBox[{"ArrowStyle", "->", 
               RowBox[{"{", 
                RowBox[{"Thick", ",", "Black"}], "}"}]}], ",", 
              RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], ",", 
            RowBox[{"Graphics", "[", 
             RowBox[{"{", 
              RowBox[{"Purple", ",", 
               RowBox[{"Thickness", "[", "0.01", "]"}], ",", 
               RowBox[{"Arrow", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"xi", "[", 
                    RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"yi", "[", 
                    RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"xi", "[", 
                    RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"yi", "[", 
                    RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}], "+", 
                    RowBox[{".15", "*", 
                    RowBox[{"Boole", "[", 
                    RowBox[{"Ptoplot", "\[NotEqual]", "0"}], "]"}]}]}]}], 
                   "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
            RowBox[{"Graphics", "[", 
             RowBox[{"{", 
              RowBox[{"Black", ",", 
               RowBox[{"Rectangle", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "0.05"}], ",", 
                   RowBox[{"-", "0.1"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "0.0"}], ",", "0.1"}], "}"}]}], "]"}]}], 
              "}"}], "]"}]}], "}"}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.6"}], ",", "0.5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.5"}], ",", "1"}], "}"}]}], "}"}]}]}], "]"}]}], 
       "]"}]}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "k0sol", "]"}]}], "}"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.707731346083651*^9, 3.707731350617788*^9}, {
  3.707731647941015*^9, 3.70773174738168*^9}, {3.7077317844454403`*^9, 
  3.707731874693279*^9}}],

Cell["\<\
Table[Export[\"modo\" <> ToString[k] <> \".png\", bpl[[k]], \"PNG\"], {k, 1, \
Length[bpl]}]\
\>", "Text",
 CellChangeTimes->{{3.7077316710398006`*^9, 3.7077316715607224`*^9}, {
   3.7077324864617395`*^9, 3.707732524388196*^9}, {3.707732565124098*^9, 
   3.707732569513115*^9}, 3.7078140318662987`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagramma P vs beta (con \[Chi]=0,5,10)", "Subsection",
 CellChangeTimes->{{3.7093522059708533`*^9, 3.7093522116596804`*^9}, {
  3.709352564775737*^9, 3.709352570427994*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"carico", "=", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Import", "[", 
     RowBox[{"\"\<carico.dat\>\"", ",", "\"\<CSV\>\""}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betas0chi", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<betas0chi.dat\>\"", ",", "\"\<CSV\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betas1chi", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<betas1chi.dat\>\"", ",", "\"\<CSV\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betas5chi", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<betas5chi.dat\>\"", ",", "\"\<CSV\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betas10chi", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<betas10chi.dat\>\"", ",", "\"\<CSV\>\""}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.707719037872489*^9, 3.707719041092059*^9}, {
   3.707719152485366*^9, 3.70771916681453*^9}, {3.7077282423963194`*^9, 
   3.707728243028592*^9}, {3.709352231243453*^9, 3.7093522316282988`*^9}, {
   3.7093522857403936`*^9, 3.709352330996891*^9}, {3.709352390325471*^9, 
   3.70935240569431*^9}, {3.709352459671155*^9, 3.709352461271852*^9}, {
   3.7093580285860662`*^9, 3.709358033375535*^9}, 3.709358079663334*^9}],

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"betas0chi", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "carico"}], "}"}], "]"}], ",", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"betas0chi", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", "carico"}], "}"}], "]"}], ",", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"betas0chi", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", "carico"}], "}"}], "]"}]}], 
   "}"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"betas0chi", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "carico"}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"betas0chi", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "carico"}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"betas0chi", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "carico"}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"betas1chi", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "carico"}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"betas1chi", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "carico"}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"betas1chi", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "carico"}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"betas5chi", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "carico"}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"betas5chi", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "carico"}], "}"}], "]"}], ",",
        
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"betas5chi", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "carico"}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"betas10chi", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "carico"}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"betas10chi", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "carico"}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"betas10chi", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "carico"}], "}"}], "]"}]}], 
      "}"}], "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.7093581742356305`*^9, 3.7093582666163683`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"betasl", "=", 
   RowBox[{"{", 
    RowBox[{
    "betas0chi", ",", "betas1chi", ",", "betas5chi", ",", "betas10chi"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7093525494447923`*^9, 3.709352560801482*^9}, {
  3.70935810973294*^9, 3.7093581150342517`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{"chi", ",", "pmin1"}], "}"}], "=", 
  RowBox[{"Import", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\jacopo\\\\home\\\\WIP\\\\Magnetic_Elastica\\\\pmin1_vs_\
chi.dat\>\"", ",", "\"\<CSV\>\""}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"chi", ",", "pmin2"}], "}"}], "=", 
  RowBox[{"Import", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\jacopo\\\\home\\\\WIP\\\\Magnetic_Elastica\\\\pmin2_vs_\
chi.dat\>\"", ",", "\"\<CSV\>\""}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.711334602192827*^9, 3.7113346832901864`*^9}, {
  3.71133475988297*^9, 3.7113347612315235`*^9}, {3.713113132581382*^9, 
  3.7131131399416676`*^9}, {3.7131131925541763`*^9, 3.7131132062970667`*^9}}],

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"chi", ",", "pmin1"}], "}"}], "]"}], ",", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"chi", ",", 
        RowBox[{"pmin2", "-", "35"}]}], "}"}], "]"}]}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "20"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.711334693925981*^9, 3.7113347329605513`*^9}, {
  3.7113348066061754`*^9, 3.7113348249746556`*^9}, {3.711334870329466*^9, 
  3.711334875762986*^9}, {3.71311321054718*^9, 3.713113415240477*^9}}],

Cell[BoxData["pmin1"], "Input",
 CellChangeTimes->{{3.711335086583255*^9, 3.7113350876004143`*^9}}],

Cell[BoxData[
 RowBox[{"chi", "/", "pmin1"}]], "Input",
 CellChangeTimes->{{3.7113356783038015`*^9, 3.711335714774212*^9}}],

Cell[CellGroupData[{

Cell["Soluzione semi - analitica \[Chi]=0", "Subsubsection",
 CellChangeTimes->{{3.7095283177400665`*^9, 3.7095283293892527`*^9}, {
  3.711329874928956*^9, 3.7113298780946913`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]1", "[", "\[Beta]_", "]"}], "=", 
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"EllipticF", "[", 
       RowBox[{
        FractionBox["\[Pi]", "4"], ",", 
        RowBox[{"-", 
         FractionBox["2", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Sin", "[", "\[Beta]", "]"}]}]]}]}], "]"}], "-", 
      RowBox[{"EllipticF", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "-", 
           RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], ",", 
        RowBox[{"-", 
         FractionBox["2", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Sin", "[", "\[Beta]", "]"}]}]]}]}], "]"}]}], ")"}], " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Sin", "[", "\[Beta]", "]"}]}]]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]2a", "[", "\[Beta]_", "]"}], "=", 
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"EllipticF", "[", 
        RowBox[{
         FractionBox["\[Pi]", "4"], ",", 
         FractionBox["2", 
          RowBox[{"1", "-", 
           RowBox[{"Sin", "[", "\[Beta]", "]"}]}]]}], "]"}]}], "+", 
      RowBox[{"EllipticF", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "-", 
           RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], ",", 
        FractionBox["2", 
         RowBox[{"1", "-", 
          RowBox[{"Sin", "[", "\[Beta]", "]"}]}]]}], "]"}]}], ")"}], " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Sin", "[", "\[Beta]", "]"}]}]]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]2b", "[", "\[Beta]_", "]"}], "=", 
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"EllipticF", "[", 
       RowBox[{
        FractionBox["\[Pi]", "4"], ",", 
        RowBox[{"-", 
         FractionBox["2", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Sin", "[", "\[Beta]", "]"}]}]]}]}], "]"}], "+", 
      RowBox[{"EllipticF", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "-", 
           RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], ",", 
        RowBox[{"-", 
         FractionBox["2", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Sin", "[", "\[Beta]", "]"}]}]]}]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"EllipticF", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Pi]"}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], ",", 
         RowBox[{"-", 
          FractionBox["2", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Sin", "[", "\[Beta]", "]"}]}]]}]}], "]"}]}]}], ")"}], 
    " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Sin", "[", "\[Beta]", "]"}]}]]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7095283357853584`*^9, 3.709528370616625*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]Left", "=", 
   RowBox[{"Range", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}], "Pi"}], "+", "0.1"}], ",", 
     RowBox[{"-", "Pi"}], ",", "0.001"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]Right", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"Pi", "/", "2"}], "-", "0.01"}], ",", "0.05"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]1l", "=", 
   RowBox[{"Re", "[", 
    RowBox[{"\[Alpha]1", "/@", "\[Beta]Right"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]2al", "=", 
   RowBox[{"Re", "[", 
    RowBox[{"\[Alpha]2a", "/@", "\[Beta]Left"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]2bl", "=", 
   RowBox[{"Re", "[", 
    RowBox[{"\[Alpha]2b", "/@", "\[Beta]Left"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7095283972343345`*^9, 3.7095285208468647`*^9}, {
  3.7095288321950665`*^9, 3.7095288372629566`*^9}}],

Cell[BoxData[
 RowBox[{"grleft", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"\[Beta]Right", ",", 
          RowBox[{"\[Alpha]1l", "^", "2"}]}], "}"}], "]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "2"}], "Pi"}], " ", ",", 
            RowBox[{
             RowBox[{"Pi", "/", "2"}], "+", "0.1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"\[Alpha]1l", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], "^", "2"}]}], "}"}]}], 
         "}"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", "None"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "GoldenRatio"}]}]}], "]"}], ",", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"\[Beta]Left", ",", 
          RowBox[{"\[Alpha]2al", "^", "2"}]}], "}"}], "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"colors", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"\[Beta]Left", ",", 
          RowBox[{"\[Alpha]2bl", "^", "2"}]}], "}"}], "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"colors", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.709528553987134*^9, 3.709528812720877*^9}, {
  3.7095288639332523`*^9, 3.7095288671701164`*^9}, {3.709528991079919*^9, 
  3.7095290026803536`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rigidezza", "Subsection",
 CellChangeTimes->{{3.7078140335310526`*^9, 3.7078140365857134`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"carico", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"0", ",", "20", ",", "0.1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{"0.1", ",", "6.1", ",", "2"}], "]"}], ",", 
     RowBox[{"Range", "[", 
      RowBox[{"10.1", ",", "40.1", ",", "10"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.707814069648679*^9, 3.707814076858999*^9}, {
  3.7078141075844364`*^9, 3.7078141300804977`*^9}, {3.707814557376705*^9, 
  3.707814557486159*^9}, {3.711509638449184*^9, 3.7115096681793337`*^9}}],

Cell["chi = 10^Range[-3., 0, .5]", "Text",
 CellChangeTimes->{{3.711509700278384*^9, 3.7115097227132316`*^9}, 
   3.711623771349899*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kk", "[", "\[Chi]_", "]"}], ":=", 
   RowBox[{"4", " ", 
    RowBox[{
     RowBox[{"\[Chi]", "^", 
      RowBox[{"(", 
       RowBox[{"3", "/", "2"}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "2", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"2", "\[Chi]"}], "]"}], "-", 
         RowBox[{"Tanh", "[", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"2", "\[Chi]"}], "]"}], "]"}]}], ")"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.7078142786089563`*^9, 3.7078143183773537`*^9, {3.7080730019382706`*^9, 
   3.7080730042272596`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"yat1", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Import", "[", 
     RowBox[{"\"\<yat1.dat\>\"", ",", "\"\<CSV\>\""}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7078140380694094`*^9, 3.7078140678458138`*^9}}],

Cell[BoxData[
 RowBox[{"g", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"#", ",", "carico"}], "}"}], "]"}], "&"}], ",", "yat1"}], 
        "]"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Opacity", "[", ".7", "]"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"kk", "[", 
         RowBox[{"chi", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "y"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", ".8"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "Dashed", "}"}]}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"kk", "[", 
         RowBox[{"chi", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "y"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", ".8"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", 
          RowBox[{"colors", "[", 
           RowBox[{"[", 
            RowBox[{"Length", "[", "chi", "]"}], "]"}], "]"}]}], "}"}]}]}], 
      "]"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7078141449413185`*^9, 3.707814232703427*^9}, {
  3.7078143421010337`*^9, 3.7078144727375507`*^9}, {3.707814511966942*^9, 
  3.707814515217284*^9}, {3.7078145954671183`*^9, 3.707814627413074*^9}, {
  3.7080806017519255`*^9, 3.708080602233708*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pfirstorder", "[", 
   RowBox[{
    RowBox[{"\[Beta]_", "?", "NumberQ"}], ",", 
    RowBox[{"chi_", "?", "NumberQ"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "q", "}"}], ",", 
    RowBox[{
     RowBox[{"q", "=", 
      RowBox[{"Sin", "[", "\[Beta]", "]"}]}], ";", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"q", "/", "2"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Sin", "[", "y", "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"q", "^", "2"}], " ", 
              RowBox[{
               RowBox[{"Sin", "[", "y", "]"}], "^", "2"}]}]}], ")"}]}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", 
          RowBox[{"Pi", "/", "2"}]}], "}"}]}], "]"}], "^", "2"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7080782639917145`*^9, 3.70807835394068*^9}, {
  3.7080795812969275`*^9, 3.7080796096302414`*^9}, {3.7080798505649123`*^9, 
  3.7080798536259394`*^9}, {3.708082325726121*^9, 3.7080823569992867`*^9}, {
  3.7081327266639123`*^9, 3.7081327410641737`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"y1storderfunz", "[", 
   RowBox[{
    RowBox[{"\[Beta]_", "?", "NumberQ"}], ",", 
    RowBox[{"chi_", "?", "NumberQ"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"f0", ",", "f1", ",", "\[Theta]0", ",", "\[Theta]1"}], "}"}], 
    ",", 
    RowBox[{
     RowBox[{
      RowBox[{"f0", "[", "s_", "]"}], "=", 
      RowBox[{
       RowBox[{"\[Theta]0", "[", "s", "]"}], "/.", 
       RowBox[{"First", "@", 
        RowBox[{"NDSolve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\[Theta]0", "''"}], "[", "s", "]"}], "+", 
              RowBox[{
               RowBox[{"Pfirstorder", "[", 
                RowBox[{"\[Beta]", ",", "chi"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]0", "[", "s", "]"}], "]"}]}]}], "\[Equal]", 
             "0"}], ",", 
            RowBox[{
             RowBox[{"\[Theta]0", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Theta]0", "'"}], "[", "1", "]"}], "==", "0"}]}], 
           "}"}], ",", 
          RowBox[{"\[Theta]0", "[", "s", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"f1", "[", "s_", "]"}], "=", 
      RowBox[{
       RowBox[{"\[Theta]1", "[", "s", "]"}], "/.", 
       RowBox[{"First", "@", 
        RowBox[{"NDSolve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\[Theta]1", "''"}], "[", "s", "]"}], "-", 
              RowBox[{
               RowBox[{"Pfirstorder", "[", 
                RowBox[{"\[Beta]", ",", "chi"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"f0", "[", "s", "]"}], "]"}], 
               RowBox[{"\[Theta]1", "[", "s", "]"}]}]}], "\[Equal]", 
             RowBox[{
              RowBox[{"Pfirstorder", "[", 
               RowBox[{"\[Beta]", ",", "chi"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"f0", "[", "s", "]"}], "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"\[Theta]1", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Theta]1", "'"}], "[", "1", "]"}], "==", "0"}]}], 
           "}"}], ",", 
          RowBox[{"\[Theta]1", "[", "s", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"f0", "[", "s", "]"}], "+", 
         RowBox[{
          RowBox[{"chi", "/", 
           RowBox[{"Pfirstorder", "[", 
            RowBox[{"\[Beta]", ",", "chi"}], "]"}]}], " ", 
          RowBox[{"f1", "[", "s", "]"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.708079955043617*^9, 3.708079967675906*^9}, {
  3.7080800040487976`*^9, 3.70808022977958*^9}, {3.7080802624834557`*^9, 
  3.7080803374011564`*^9}, {3.7080804289687567`*^9, 3.7080804387921653`*^9}, {
  3.7080822237296853`*^9, 3.708082232755896*^9}, {3.7080823637590113`*^9, 
  3.7080823930896454`*^9}, {3.7081325347157373`*^9, 3.708132536749509*^9}, {
  3.708132714794403*^9, 3.708132719044103*^9}, {3.7086781289728394`*^9, 
  3.708678169022748*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"chi", "=", "0.1"}], "}"}], ",", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{"g", ",", 
      RowBox[{"ParametricPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"y1storderfunz", "[", 
           RowBox[{"\[Beta]", ",", "chi"}], "]"}], ",", 
          RowBox[{"Pfirstorder", "[", 
           RowBox[{"\[Beta]", ",", "chi"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", 
          RowBox[{"Pi", "/", "5"}], ",", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "-", "0.05"}]}], "}"}], ",", 
        RowBox[{"AspectRatio", "\[Rule]", 
         RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
      RowBox[{"ParametricPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"y1storderfunz", "[", 
           RowBox[{"\[Beta]", ",", "2.1"}], "]"}], ",", 
          RowBox[{"Pfirstorder", "[", 
           RowBox[{"\[Beta]", ",", "2.1"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", 
          RowBox[{"Pi", "/", "5"}], ",", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "-", "0.05"}]}], "}"}], ",", 
        RowBox[{"AspectRatio", "\[Rule]", 
         RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", "Blue"}]}], "]"}]}], "}"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7080796114789295`*^9, 3.7080796530129967`*^9}, {
  3.7080803514338083`*^9, 3.7080804018796043`*^9}, {3.7080804825067987`*^9, 
  3.708080520324223*^9}, {3.7080805537435913`*^9, 3.7080805545293665`*^9}, {
  3.708080608230155*^9, 3.7080806111171675`*^9}, {3.7080822456301117`*^9, 
  3.708082247394393*^9}, {3.708082398022751*^9, 3.708082430083169*^9}, {
  3.708082468493273*^9, 3.708082510293174*^9}, {3.7081325529022245`*^9, 
  3.7081325554665337`*^9}, {3.708132671471695*^9, 3.7081326742092686`*^9}, {
  3.7081327227863865`*^9, 3.7081327241144657`*^9}, {3.7086781835230627`*^9, 
  3.708678202996913*^9}, {3.711506796297045*^9, 3.711506796602341*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Dimensional", " ", "graph"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"27.5", " ", 
      RowBox[{"10", "^", 
       RowBox[{"-", "3"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"t", "=", 
     RowBox[{"0.6", " ", 
      RowBox[{"10", "^", 
       RowBox[{"-", "3"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w", "=", 
     RowBox[{"7", " ", 
      RowBox[{"10", "^", 
       RowBox[{"-", "3"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Y", "=", 
     RowBox[{"2.25", " ", 
      RowBox[{"10", "^", "6"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"II", "=", 
     RowBox[{"w", " ", 
      RowBox[{
       RowBox[{"t", "^", "3"}], "/", "12"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]", "=", 
     RowBox[{"Y", " ", 
      RowBox[{"II", "/", 
       RowBox[{"l", "^", "2"}]}]}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{"g", "=", 
    RowBox[{"Show", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ListLinePlot", "[", 
        RowBox[{
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Transpose", "[", 
             RowBox[{"{", 
              RowBox[{"#", ",", 
               RowBox[{"1000", "carico", " ", "\[Alpha]"}]}], "}"}], "]"}], 
            "&"}], ",", 
           RowBox[{"1000", "l", " ", "yat1"}]}], "]"}], ",", 
         RowBox[{"Frame", "\[Rule]", "True"}], ",", 
         RowBox[{"FrameLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(v\), \(1\)]\) (mm)\>\"", ",", 
            "\"\<p (mN)\>\""}], "}"}]}], ",", 
         RowBox[{"Axes", "\[Rule]", "True"}], ",", 
         RowBox[{"AxesOrigin", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], ",", 
         RowBox[{"AspectRatio", "\[Rule]", 
          RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Opacity", "[", ".7", "]"}], "}"}]}], ",", 
         RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}]}], "]"}], ",", 
       RowBox[{"ListPlot", "[", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1000", "l", " ", 
            RowBox[{"yat1", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"Range", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"Length", "[", "carico", "]"}], ",", "10"}], "]"}]}],
               "]"}], "]"}]}], ",", 
           RowBox[{"1000", "\[Alpha]", " ", 
            RowBox[{"carico", "[", 
             RowBox[{"[", 
              RowBox[{"Range", "[", 
               RowBox[{"1", ",", 
                RowBox[{"Length", "[", "carico", "]"}], ",", "10"}], "]"}], 
              "]"}], "]"}]}]}], "}"}], "]"}], "]"}], ",", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"kk", "[", 
           RowBox[{"chi", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], 
          RowBox[{"y", "/", "l"}]}], " ", ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "0", ",", 
           RowBox[{".8", " ", "1000", " ", "l"}]}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", "Dashed", "}"}]}]}], "]"}], ",", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"kk", "[", 
           RowBox[{"chi", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], "]"}], 
          RowBox[{"y", "/", "l"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "0", ",", 
           RowBox[{".8", " ", "1000", " ", "l"}]}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Dashed", ",", 
            RowBox[{"colors", "[", 
             RowBox[{"[", 
              RowBox[{"Length", "[", "chi", "]"}], "]"}], "]"}]}], "}"}]}]}], 
        "]"}]}], "}"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.711507839696905*^9, 3.711507868462731*^9}, {
  3.711507900267355*^9, 3.711507949919921*^9}, {3.7115079965310326`*^9, 
  3.7115081672769785`*^9}, {3.7115082125137897`*^9, 3.7115082183533897`*^9}, {
  3.7115083269268017`*^9, 3.7115083681576185`*^9}, {3.7115084284375277`*^9, 
  3.7115084356183186`*^9}, {3.711508698234418*^9, 3.7115087536649227`*^9}, {
  3.7115091032621293`*^9, 3.71150910662624*^9}, {3.711624823463045*^9, 
  3.711624860626529*^9}, {3.711675680944975*^9, 3.7116756814449897`*^9}, {
  3.711675792899268*^9, 3.711675798174841*^9}}],

Cell["Export[\"stiffness.pdf\", g]", "Text",
 CellChangeTimes->{{3.7116756827844076`*^9, 3.7116756972627177`*^9}}],

Cell[BoxData[
 RowBox[{"\[Alpha]", " ", 
  RowBox[{
   RowBox[{"kk", "[", 
    RowBox[{"chi", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], "/", "l", " "}]}]], "Input",
 CellChangeTimes->{3.711624924099124*^9}],

Cell[BoxData[
 RowBox[{"\[Alpha]", " ", 
  RowBox[{
   RowBox[{"kk", "[", 
    RowBox[{"chi", "[", 
     RowBox[{"[", 
      RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "/", "l", " "}]}]], "Input",
 CellChangeTimes->{{3.711624710280917*^9, 3.711624710439834*^9}, {
   3.7116247464199915`*^9, 3.711624793219758*^9}, 3.711624881233069*^9, 
   3.7116249159471006`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"w", " ", "t"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]0", "=", 
   RowBox[{"4", "Pi", " ", 
    RowBox[{"10", "^", 
     RowBox[{"-", "7"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nuf", "=", 
   RowBox[{"6", " ", 
    RowBox[{"10", "^", 
     RowBox[{"-", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]a", "=", 
   RowBox[{"2.20", " ", 
    RowBox[{"10", "^", 
     RowBox[{"-", "3"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sqrt", "[", 
   RowBox[{"Y", " ", "II", " ", 
    RowBox[{"chi", "/", 
     RowBox[{"(", 
      RowBox[{"\[Mu]0", " ", "\[Chi]a", " ", "nuf", " ", "A", " ", 
       RowBox[{"l", "^", "2"}]}], ")"}]}]}], "]"}], "/", "1000"}]}], "Input",
 CellChangeTimes->{{3.7115085385852814`*^9, 3.7115085746426125`*^9}, {
   3.7115086178772507`*^9, 3.7115086344325438`*^9}, {3.711508947745119*^9, 
   3.711508978580579*^9}, {3.7115097441805596`*^9, 3.7115097775787916`*^9}, {
   3.7116231717989035`*^9, 3.7116231739852605`*^9}, {3.711623696261564*^9, 
   3.7116237571479783`*^9}, 3.7116239573737984`*^9, {3.7116243199284616`*^9, 
   3.7116243662672777`*^9}, {3.711624413848274*^9, 3.711624429507254*^9}, {
   3.71162451299358*^9, 3.7116245137721043`*^9}, 3.7116252455228395`*^9}],

Cell[BoxData[
 RowBox[{"\[Chi]a", " ", "nuf", " "}]], "Input"],

Cell[BoxData[
 RowBox[{"0.1", "/", "\[Mu]0"}]], "Input",
 CellChangeTimes->{{3.7116244453479495`*^9, 3.7116244479968796`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[CurlyPhi] = \[Pi]/2", "Section",
 CellChangeTimes->{{3.712106605396717*^9, 3.7121066135226507`*^9}}],

Cell[CellGroupData[{

Cell["Phase portrait", "Subsection",
 CellChangeTimes->{{3.7111568093732367`*^9, 3.7111568172826924`*^9}, {
  3.7121066268190284`*^9, 3.712106627427745*^9}}],

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{"\[Omega]", "=", "5"}], "*)"}], "}"}], ",", 
     RowBox[{"sp", "=", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"StreamPlot", "[", 
          RowBox[{
           RowBox[{"{", " ", 
            RowBox[{"k0", ",", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"\[Omega]", "^", "2"}]}], " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Theta]", ",", 
             RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k0", ",", 
             RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
           RowBox[{"StreamStyle", "\[Rule]", 
            RowBox[{"Opacity", "[", ".3", "]"}]}], ",", 
           RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"Axes", "\[Rule]", "True"}], ",", 
           RowBox[{"FrameTicks", "\[Rule]", "None"}]}], "]"}], "}"}], ",", 
        RowBox[{"AspectRatio", "\[Rule]", 
         RowBox[{"1", "/", "GoldenRatio"}]}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Omega]", ",", "1", ",", "30"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.711157491454176*^9, 3.711157630454462*^9}, {
   3.7111577261477523`*^9, 3.711157815769559*^9}, 3.7111578688188963`*^9, 
   3.7111579049906635`*^9, {3.7111579833843603`*^9, 3.7111580214273205`*^9}, {
   3.7111581034049816`*^9, 3.711158103603963*^9}, {3.7111581720598516`*^9, 
   3.7111581723415976`*^9}, {3.7111582064143243`*^9, 3.711158206814166*^9}, 
   3.7111582380775847`*^9, {3.711158326263298*^9, 3.711158353174972*^9}, {
   3.7111593377027793`*^9, 3.711159338150668*^9}, {3.7111594408282566`*^9, 
   3.7111594556410675`*^9}, {3.711159636156563*^9, 3.7111596515593967`*^9}, {
   3.7111596870349445`*^9, 3.711159735744457*^9}, {3.7111597705051126`*^9, 
   3.7111597706894984`*^9}, {3.711159837056792*^9, 3.711159840113739*^9}, {
   3.7111616927376614`*^9, 3.7111617087940197`*^9}, {3.7111618426091704`*^9, 
   3.7111619104467187`*^9}, {3.7111660903998947`*^9, 
   3.7111661019425745`*^9}, {3.7111661616762657`*^9, 
   3.7111661646118317`*^9}, {3.711184335078765*^9, 3.7111843880501585`*^9}, {
   3.7111844654842367`*^9, 3.711184511748562*^9}, {3.7111845682104163`*^9, 
   3.711184644228924*^9}, 3.711184977665258*^9, {3.711185046768632*^9, 
   3.71118505944993*^9}, {3.7111851831156816`*^9, 3.7111851838165483`*^9}, {
   3.712106630747044*^9, 3.712106731374657*^9}, {3.712460943320094*^9, 
   3.7124609443205705`*^9}}],

Cell["Export[\"stream.pdf\", sp];", "Text",
 CellChangeTimes->{{3.711185176270461*^9, 3.7111851909024334`*^9}, 
   3.7113298076714334`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Instability Plot", "Subsection",
 CellChangeTimes->{{3.71236972999077*^9, 3.712369736521736*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hcr", "[", 
    RowBox[{"\[Beta]_", ",", 
     RowBox[{"m_", "?", "IntegerQ"}]}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "m"}], "-", "1"}], ")"}], 
    RowBox[{
     RowBox[{"EllipticK", "[", 
      RowBox[{
       RowBox[{"Sin", "[", "\[Beta]", "]"}], "^", "2"}], "]"}], "/", 
     RowBox[{"Sqrt", "[", "2", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.712369863622507*^9, 3.7123699653856115`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"yticks", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"Range", "[", "3", "]"}]}], "-", "1"}], ")"}], 
    RowBox[{"Pi", "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}]}], ";", 
  RowBox[{"N", "@", "yticks"}]}], "\[IndentingNewLine]", 
 RowBox[{"xticks", "=", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{"90", ",", "\"\<\[Pi]/2\>\""}], "}"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.712370391985426*^9, 3.7123704274537973`*^9}, {
  3.7123706355127096`*^9, 3.712370664962144*^9}}],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"hcr", "[", 
      RowBox[{
       RowBox[{"b", " ", "Degree"}], ",", "1"}], "]"}], ",", 
     RowBox[{"hcr", "[", 
      RowBox[{
       RowBox[{"b", " ", "Degree"}], ",", "2"}], "]"}], ",", 
     RowBox[{"hcr", "[", 
      RowBox[{
       RowBox[{"b", " ", "Degree"}], ",", "3"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", ",", "0", ",", 
     RowBox[{"90", " ", "-", "0.01"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "130"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "10"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Beta] (\[Degree])\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(h\), \(cr\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"yticks", ",", "None"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"xticks", ",", "None"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "90", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Sqrt", "[", "32", "]"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"GridLinesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Gray", ",", " ", "Dashed"}], "]"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.712369897130355*^9, 3.712369898225048*^9}, {
  3.712369970334238*^9, 3.7123701735544877`*^9}, {3.7123702306972265`*^9, 
  3.712370381208392*^9}, {3.7123704123572493`*^9, 3.7123704217945566`*^9}, {
  3.7123704602604184`*^9, 3.712370542785063*^9}, {3.71237075063312*^9, 
  3.712370765702423*^9}, {3.7123725668684454`*^9, 3.7123725788138733`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mode shape", "Subsection",
 CellChangeTimes->{{3.712369376075452*^9, 3.7123693807923527`*^9}, {
  3.712370785088109*^9, 3.7123707867444334`*^9}}],

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"w", " ", "s"}], "==", 
    RowBox[{"EllipticF", "[", 
     RowBox[{"\[Theta]", ",", 
      SuperscriptBox["q", "2"]}], "]"}]}], ",", "\[Theta]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7123653147436714`*^9, 3.7123653182480793`*^9}, {
  3.712365372030841*^9, 3.7123653778678837`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CurlyPhi]", "[", "s_", "]"}], "=", 
   RowBox[{"JacobiAmplitude", "[", 
    RowBox[{
     RowBox[{"s", " ", 
      RowBox[{"EllipticK", "[", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Beta]", "]"}], "^", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Sin", "[", "\[Beta]", "]"}], "^", "2"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.712365617275661*^9, 3.7123656207289596`*^9}, {
  3.712367888331235*^9, 3.712367888658546*^9}}],

Cell["y[s_] = Integrate[Sin[\[Beta]] Sin[\[CurlyPhi][z]], {z, 0, s}]", "Text",
 CellChangeTimes->{{3.712367694345134*^9, 3.7123676980590153`*^9}, {
   3.7123678937400985`*^9, 3.7123679729820147`*^9}, 3.713155656738912*^9, {
   3.713489112428391*^9, 3.7134891188528237`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"y", "[", "s_", "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          RowBox[{"Sin", "[", "\[Beta]", "]"}]}], "]"}]}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"JacobiDN", "[", 
          RowBox[{
           RowBox[{"s", " ", 
            RowBox[{"EllipticK", "[", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Beta]", "]"}], "2"], "]"}]}], ",", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Beta]", "]"}], "2"]}], "]"}], "-", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Beta]", "]"}], 
          RowBox[{"JacobiCN", "[", 
           RowBox[{
            RowBox[{"s", " ", 
             RowBox[{"EllipticK", "[", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Beta]", "]"}], "2"], "]"}]}], ",", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Beta]", "]"}], "2"]}], "]"}]}]}], " ", 
        "]"}]}], ")"}], " "}], 
    RowBox[{
     RowBox[{"EllipticK", "[", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Beta]", "]"}], "2"], "]"}], " ", 
     "\[IndentingNewLine]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.7124591215230827`*^9, 3.712459140448347*^9}, {
  3.7131556600630617`*^9, 3.7131556655359097`*^9}}],

Cell["\<\
x[s_] = Integrate[Sqrt[1 - (Sin[\[Beta]] Sin[\[CurlyPhi][z]])^2], {z, 0, s}, \
Assumptions -> 0 <= s <= 1]\
\>", "Text",
 CellChangeTimes->{{3.7123691394776225`*^9, 3.7123691778532653`*^9}, {
   3.7123692278614893`*^9, 3.712369235481229*^9}, 3.7131556731465745`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", "s_", "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"JacobiAmplitude", "[", 
      RowBox[{
       RowBox[{"s", " ", 
        RowBox[{"EllipticK", "[", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Beta]", "]"}], "2"], "]"}]}], ",", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Beta]", "]"}], "2"]}], "]"}], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"JacobiSN", "[", 
          RowBox[{
           RowBox[{"s", " ", 
            RowBox[{"EllipticK", "[", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Beta]", "]"}], "2"], "]"}]}], ",", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Beta]", "]"}], "2"]}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Beta]", "]"}], "2"]}]}]]}], 
    RowBox[{
     RowBox[{"EllipticK", "[", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Beta]", "]"}], "2"], "]"}], " ", 
     RowBox[{"JacobiDN", "[", 
      RowBox[{
       RowBox[{"s", " ", 
        RowBox[{"EllipticK", "[", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Beta]", "]"}], "2"], "]"}]}], ",", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Beta]", "]"}], "2"]}], "]"}]}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.713155669056647*^9, 3.713155676767869*^9}}],

Cell[BoxData[
 RowBox[{"x", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.713489165835902*^9, 3.7134891669157925`*^9}}],

Cell[BoxData[
 RowBox[{"y", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.713489169338993*^9, 3.713489171056858*^9}}],

Cell["Limit[y[s], \[Beta] -> 0]", "Text",
 CellChangeTimes->{{3.7123692941543055`*^9, 3.7123693068023863`*^9}, 
   3.7131556880658894`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "[", "s", "]"}], ",", 
    RowBox[{"y", "[", "s", "]"}]}], "}"}], "/.", 
  RowBox[{"\[Beta]", "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.7123692768244686`*^9, 3.7123692900528364`*^9}}],

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "[", "s", "]"}], ",", 
        RowBox[{"y", "[", "s", "]"}]}], "}"}], "/.", 
      RowBox[{"\[Beta]", "\[Rule]", "b"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", ",", "0.01", ",", 
     RowBox[{"Pi", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7123680110522156`*^9, 3.7123680159973125`*^9}, {
  3.7123680774444695`*^9, 3.712368084491848*^9}, {3.712368133488365*^9, 
  3.7123681762963123`*^9}, {3.7123691903017564`*^9, 3.7123692004613914`*^9}, {
  3.7123692572419567`*^9, 3.7123692582131386`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Shpaes", " ", "for", " ", "h"}], "=", "33"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gr", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"si", ",", "xi", ",", "yi", ",", "\[Theta]i"}], "}"}], "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Import", "[", 
         RowBox[{
         "\"\<C:\\\\Users\\\\jacopo\\\\home\\\\WIP\\\\Magnetic_Elastica\\\\\
sol\>\"", "<>", 
          RowBox[{"ToString", "[", "k", "]"}], "<>", 
          "\"\<_fipi_2_h33.csv\>\""}], "]"}], "]"}]}], ";", "\n", 
      RowBox[{"gr", "=", 
       RowBox[{"ListLinePlot", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"xi", ",", "yi"}], "}"}], "]"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.5"}], ",", "0.55"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.5"}], ",", "1"}], "}"}]}], "}"}]}], ",", 
         RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
         RowBox[{"Axes", "\[Rule]", "False"}], ",", 
         RowBox[{"Frame", "\[Rule]", "False"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"colors", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", "Thick"}], "}"}]}]}], 
        "]"}]}]}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<shape\>\"", "<>", 
         RowBox[{"ToString", "[", "k", "]"}], "<>", "\"\<_h33.pdf\>\""}], ",",
         "gr"}], "]"}], "*)"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.711160197482112*^9, 3.711160247983774*^9}, {
   3.711160430682397*^9, 3.7111604520036435`*^9}, {3.711160712439721*^9, 
   3.711160774890005*^9}, {3.7111608248172293`*^9, 3.7111608407965784`*^9}, {
   3.7111611699301057`*^9, 3.711161170067025*^9}, {3.7111613766660504`*^9, 
   3.711161436151103*^9}, {3.711161469882172*^9, 3.7111614936799374`*^9}, {
   3.7111846643042707`*^9, 3.711184752204574*^9}, 3.7111849232332506`*^9, {
   3.711185099251906*^9, 3.711185169478351*^9}, 3.7111854300326214`*^9, {
   3.711329900468541*^9, 3.7113300028472276`*^9}, {3.7113300572639303`*^9, 
   3.711330060105122*^9}, 3.711330174515954*^9, {3.7113342933297276`*^9, 
   3.711334299852487*^9}, {3.711334422709778*^9, 3.7113344454426966`*^9}, {
   3.712373475884556*^9, 3.7123734902310977`*^9}, {3.7123779336671853`*^9, 
   3.712377959632908*^9}, {3.7131553569668083`*^9, 3.7131553641970415`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7123734262025237`*^9, 3.7123734304079657`*^9}, 
   3.7123734803382406`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fitting", "Subsection",
 CellChangeTimes->{{3.7131553301833453`*^9, 3.7131553338702173`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"hExp", ",", "betaExp"}], "}"}], "=", 
   RowBox[{"Transpose", "@", 
    RowBox[{
    "Import", "[", "\"\<..\\\\..\\\\dati_bending_0deg.csv\>\"", "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"N", "@", 
     RowBox[{"hcr", "[", 
      RowBox[{
       RowBox[{"betaExp", " ", "Degree"}], ",", "1"}], "]"}]}], ")"}], "/", 
   "hExp"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"ConstantArray", "[", 
      RowBox[{"10", ",", "9"}], "]"}], ",", 
     RowBox[{"1.1", 
      RowBox[{"Range", "[", 
       RowBox[{"10", ",", "7", ",", 
        RowBox[{"-", ".5"}]}], "]"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7131521497324433`*^9, 3.7131522034582767`*^9}, {
   3.713155198410553*^9, 3.7131552058192973`*^9}, {3.7131555029187574`*^9, 
   3.7131555087559295`*^9}, 3.7131556068399744`*^9, {3.713158317014576*^9, 
   3.713158328669667*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"EdgeForm", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"colors", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "Thick"}], "}"}], "]"}], ",", 
      RowBox[{"FaceForm", "[", "White", "]"}], ",", 
      RowBox[{"Disk", "[", "]"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"hcr", "[", 
        RowBox[{
         RowBox[{"b", " ", "Degree"}], ",", "1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", "90"}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.3"}], ",", "25"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.05"}], ",", "2"}], "}"}]}], "}"}]}]}], "]"}], ",", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Take", "[", 
           RowBox[{"betaExp", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"Take", "[", 
           RowBox[{
            RowBox[{"r", " ", "hExp"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "}"}], "]"}], 
       ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"p", ",", "0.04"}], "}"}]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7131545769207573`*^9, 3.7131546972303057`*^9}, {
  3.713155207621385*^9, 3.7131552154304943`*^9}}],

Cell[BoxData[
 RowBox[{"r", " ", "hExp"}]], "Input",
 CellChangeTimes->{{3.713172545965762*^9, 3.713172548325392*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Rotate", "[", 
      RowBox[{
       RowBox[{"ImageCrop", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"250", ",", "750"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", ".4"}], ",", ".6"}], "}"}]}], "]"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "&"}], "/@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\<C:\\\\Users\\\\jacopo\\\\home\\\\MyWork\\\\Seminars\\\\2016_MMMS\\\
\\figs\\\\30deg_\>\"", "<>", 
        RowBox[{"ToString", "@", "k"}], "<>", "\"\<.png\>\""}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7131563440246067`*^9, 3.713156393826771*^9}, {
   3.7131564274557433`*^9, 3.713156428819107*^9}, {3.7131570513251247`*^9, 
   3.7131570834101257`*^9}, {3.713157196522893*^9, 3.713157202884268*^9}, {
   3.7131573469207625`*^9, 3.713157602648711*^9}, 3.713160754119478*^9}],

Cell[BoxData[
 RowBox[{"gsred", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"gs", "[", 
     RowBox[{"[", "3", "]"}], "]"}], ",", 
    RowBox[{"gs", "[", 
     RowBox[{"[", "4", "]"}], "]"}], ",", 
    RowBox[{"gs", "[", 
     RowBox[{"[", "6", "]"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7131609208710423`*^9, 3.713160960078275*^9}, {
  3.7131633395852313`*^9, 3.713163351148918*^9}, {3.7131639122923965`*^9, 
  3.7131639137524276`*^9}}],

Cell["\<\
Table[Export[\"0deg_\" <> ToString[k] <> \".png\", gsred[[k]]], {k, 1, 3}]\
\>", "Text",
 CellChangeTimes->{{3.7131638825084977`*^9, 3.713163946245186*^9}, {
   3.7131639906116557`*^9, 3.7131640262275915`*^9}, 3.713164698275947*^9}],

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "s", "]"}], ",", 
      RowBox[{"y", "[", "s", "]"}]}], "}"}], "/.", 
    RowBox[{"\[Beta]", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Pi", "/", "2"}], 
       RowBox[{
        RowBox[{"betaExp", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/", "90"}]}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "False"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", ".05"}], ",", ".3"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", 
      RowBox[{"Thickness", "[", ".02", "]"}], ",", 
      RowBox[{"Opacity", "[", ".5", "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{3.7131638574125357`*^9, 3.7131646825679674`*^9}],

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "s", "]"}], ",", 
      RowBox[{"y", "[", "s", "]"}]}], "}"}], "/.", 
    RowBox[{"\[Beta]", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Pi", "/", "2"}], 
       RowBox[{
        RowBox[{"betaExp", "[", 
         RowBox[{"[", 
          RowBox[{"-", "7"}], "]"}], "]"}], "/", "90"}]}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "False"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", ".05"}], ",", ".3"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", 
      RowBox[{"Thickness", "[", ".02", "]"}], ",", 
      RowBox[{"Opacity", "[", ".5", "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.713163845840519*^9, 3.7131638460525546`*^9}}],

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "s", "]"}], ",", 
      RowBox[{"y", "[", "s", "]"}]}], "}"}], "/.", 
    RowBox[{"\[Beta]", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Pi", "/", "2"}], 
       RowBox[{
        RowBox[{"betaExp", "[", 
         RowBox[{"[", 
          RowBox[{"-", "3"}], "]"}], "]"}], "/", "90"}]}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "False"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", ".05"}], ",", ".3"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", 
      RowBox[{"Thickness", "[", ".02", "]"}], ",", 
      RowBox[{"Opacity", "[", ".5", "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7131577002730937`*^9, 3.713157702390196*^9}, {
   3.713157956090559*^9, 3.7131579719292517`*^9}, {3.7131580396340885`*^9, 
   3.713158041004317*^9}, {3.713158096736741*^9, 3.7131581342242517`*^9}, {
   3.7131581688966064`*^9, 3.713158269342081*^9}, {3.713160773239524*^9, 
   3.713160792882207*^9}, {3.713163398841412*^9, 3.713163406357386*^9}, {
   3.7131636709297285`*^9, 3.7131637272308817`*^9}, 3.71316375925268*^9, {
   3.713163797820608*^9, 3.71316382387657*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1352, 839},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 148, 2, 59, "Subsection"],
Cell[731, 26, 463, 11, 187, "Input"],
Cell[1197, 39, 6941, 139, 551, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[8175, 183, 102, 1, 68, "Section"],
Cell[CellGroupData[{
Cell[8302, 188, 117, 1, 59, "Subsection"],
Cell[8422, 191, 2410, 48, 110, "Input"],
Cell[10835, 241, 139, 2, 38, "Text"],
Cell[10977, 245, 2561, 63, 134, "Input"],
Cell[13541, 310, 1291, 37, 86, "Input"],
Cell[14835, 349, 2694, 64, 158, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17566, 418, 121, 1, 59, "Subsection"],
Cell[17690, 421, 407, 10, 62, "Input"],
Cell[18100, 433, 548, 16, 37, "Input"],
Cell[18651, 451, 197, 5, 37, "Input"],
Cell[18851, 458, 1264, 37, 86, "Input"],
Cell[20118, 497, 681, 13, 62, "Input"],
Cell[20802, 512, 193, 4, 37, "Input"],
Cell[20998, 518, 640, 19, 37, "Input"],
Cell[21641, 539, 633, 20, 62, "Input"],
Cell[22277, 561, 4437, 121, 230, "Input"],
Cell[26717, 684, 2244, 59, 134, "Input"],
Cell[28964, 745, 1822, 41, 86, "Input"],
Cell[30789, 788, 388, 9, 37, "Input"],
Cell[31180, 799, 151, 2, 38, "Text"],
Cell[31334, 803, 506, 10, 62, "Input"],
Cell[31843, 815, 4933, 126, 1663, "Input"],
Cell[36779, 943, 312, 6, 175, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37128, 954, 180, 2, 275, "Subsection"],
Cell[37311, 958, 1305, 32, 633, "Input"],
Cell[38619, 992, 624, 19, 171, "Input"],
Cell[39246, 1013, 2867, 81, 633, "Input"],
Cell[42116, 1096, 302, 8, 171, "Input"],
Cell[42421, 1106, 740, 17, 291, "Input"],
Cell[43164, 1125, 782, 20, 171, "Input"],
Cell[43949, 1147, 99, 1, 171, "Input"],
Cell[44051, 1150, 123, 2, 171, "Input"],
Cell[CellGroupData[{
Cell[44199, 1156, 181, 2, 228, "Subsubsection"],
Cell[44383, 1160, 3398, 111, 1378, "Input"],
Cell[47784, 1273, 1076, 33, 633, "Input"],
Cell[48863, 1308, 2110, 56, 633, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51022, 1370, 101, 1, 275, "Subsection"],
Cell[51126, 1373, 649, 17, 291, "Input"],
Cell[51778, 1392, 136, 2, 175, "Text"],
Cell[51917, 1396, 686, 22, 171, "Input"],
Cell[52606, 1420, 266, 7, 171, "Input"],
Cell[52875, 1429, 1975, 53, 518, "Input"],
Cell[54853, 1484, 1283, 36, 62, "Input"],
Cell[56139, 1522, 3656, 94, 206, "Input"],
Cell[59798, 1618, 2162, 49, 110, "Input"],
Cell[61963, 1669, 4703, 121, 326, "Input"],
Cell[66669, 1792, 114, 1, 38, "Text"],
Cell[66786, 1795, 214, 6, 37, "Input"],
Cell[67003, 1803, 362, 9, 37, "Input"],
Cell[67368, 1814, 1331, 32, 134, "Input"],
Cell[68702, 1848, 62, 1, 37, "Input"],
Cell[68767, 1851, 126, 2, 37, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68942, 1859, 108, 1, 86, "Section"],
Cell[CellGroupData[{
Cell[69075, 1864, 157, 2, 59, "Subsection"],
Cell[69235, 1868, 2780, 56, 134, "Input"],
Cell[72018, 1926, 139, 2, 38, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72194, 1933, 103, 1, 59, "Subsection"],
Cell[72300, 1936, 490, 15, 37, "Input"],
Cell[72793, 1953, 633, 19, 62, "Input"],
Cell[73429, 1974, 1918, 51, 86, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75384, 2030, 151, 2, 59, "Subsection"],
Cell[75538, 2034, 358, 9, 41, "Input"],
Cell[75899, 2045, 497, 14, 37, "Input"],
Cell[76399, 2061, 274, 3, 38, "Text"],
Cell[76676, 2066, 1384, 39, 101, "Input"],
Cell[78063, 2107, 276, 5, 47, "Text"],
Cell[78342, 2114, 1401, 41, 103, "Input"],
Cell[79746, 2157, 122, 2, 46, "Input"],
Cell[79871, 2161, 120, 2, 46, "Input"],
Cell[79994, 2165, 139, 2, 47, "Text"],
Cell[80136, 2169, 262, 7, 46, "Input"],
Cell[80401, 2178, 992, 26, 46, "Input"],
Cell[81396, 2206, 2856, 66, 227, "Input"],
Cell[84255, 2274, 124, 2, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84416, 2281, 99, 1, 73, "Subsection"],
Cell[84518, 2284, 1000, 30, 107, "Input"],
Cell[85521, 2316, 1885, 55, 107, "Input"],
Cell[87409, 2373, 118, 2, 46, "Input"],
Cell[87530, 2377, 1082, 27, 77, "Input"],
Cell[88615, 2406, 453, 12, 46, "Input"],
Cell[89071, 2420, 242, 4, 47, "Text"],
Cell[89316, 2426, 1093, 32, 77, "Input"],
Cell[90412, 2460, 1119, 33, 77, "Input"],
Cell[91534, 2495, 1543, 39, 77, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)


